Exact simulation of coupled Wright-Fisher diffusions

In this paper an exact rejection algorithm for simulating paths of the coupled Wright-Fisher diffusion is introduced. The coupled Wright-Fisher diffusion is a family of multidimensional Wright-Fisher diffusions that have drifts depending on each other through a coupling term and that find applications in the study of interacting genes' networks as those encountered in studies of antibiotic resistance. Our algorithm uses independent neutral Wright-Fisher diffusions as candidate proposals, which can be sampled exactly by means of existing algorithms and are only needed at a finite number of points. Once a candidate is accepted, the remaining of the path can be recovered by sampling from a neutral multivariate Wright-Fisher bridge, for which we also provide an exact sampling strategy. The technique relies on a modification of the alternating series method and extends existing algorithms that are currently available for the one-dimensional case. Finally, the algorithm's complexity is derived and its performance demonstrated in a simulation study.

==> fig/histogram2tikz.m <==
        function histogram2tikz( h, file  )
        %HISTOGRAM2TIKZ
        if nargin < 2
            file = 'figure.tex';
        end

            % Open file for writing / re-writing
            fid = fopen( file, 'w' );

            % Collect relevant variables from histogram
            hvals = h.Values;
            xed = h.XBinEdges;
            yed = h.YBinEdges;
            colorBars = 'blue';
            clear h

            % Begin 3D tikz picture
            fprintf( fid, ...
            '%% Begin 3D tikz picture \n \\tdplotsetmaincoords{20}{100} \n \\begin{tikzpicture}[tdplot_main_coords, yscale = %f] \n', ...
            5/max( hvals(:) ) );

            % Plot axis and grid
                % Axis
                maxx = max( xed ); maxy = max( yed ); maxval = max( hvals(:) );
                minx = min( xed ); miny = min( yed );
                fprintf( fid, ...
                '%% Plot axis and grid \n\t%% Axis \n  \\draw[->] (%f,%f,0) -- (%f,%f,0) node[anchor=west]{$y$} ;\n', ...
                minx, miny, minx, maxy );
                fprintf( fid, ...
                '\\draw[->] (%f,%f,0) -- (%f,%f,0) node[anchor=north]{$x$};\n', ...
                minx, miny, maxx, miny );
                fprintf( fid, ...
                '\\draw[->] (%f,%f,0) -- (%f,%f,%f);\n', ...
                minx, miny, minx, miny, maxval );
                % Grid
                fprintf( fid, '\t%%Grid and ticks\n');
                for ii = 1:length( xed )
                    fprintf( fid, ...
                    '\\draw[gray,thin] (%f,%f,0) -- (%f,%f,0);\n', ...
                    xed(ii), miny, xed(ii), maxy );
                end
                for ii = 1:length( yed )
                    fprintf( fid, ...
                    '\\draw[gray,thin] (%f,%f,0) -- (%f,%f,0);\n', ...
                    minx, yed(ii), maxx, yed(ii) );
                end

            % Plot bars
            for ii = 1:length( xed )-1
                for jj = 1:length( yed )-1
                    bar( xed(ii:ii+1), yed(jj:jj+1), hvals(ii,jj), fid, colorBars );
                end
            end

            % Finish tikzfigure and close file
            fprintf( fid, ...
            '%% Finish tikz picture \n \\end{tikzpicture}' );
            fclose( fid );

        end

        function bar( xbin, ybin, h, fid, cB )
            fprintf( fid, '%%Bar with edges x: %.2f,%.2f; edges y: %.2f,%.2f ; height: %.2f\n', ...
                     xbin(1), xbin(2), ybin(1), ybin(2), h );
            if h>0
                % Draw bottom square
                fprintf( fid, ...
                    '\\draw[thin] (%f,%f,0) -- (%f,%f,0) -- (%f,%f,0) -- (%f,%f,0) -- cycle;\n', ...
                    xbin(1), ybin(1), ...
                    xbin(1), ybin(2), ...
                    xbin(2), ybin(2), ...
                    xbin(2), ybin(1) );
                % Draw back faces
                fprintf( fid, ...
                    '\\draw[thin,fill=%s!70!black] (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- cycle;\n', ...
                    cB, ...
                    xbin(1), ybin(1), 0, ...
                    xbin(2), ybin(1), 0, ...
                    xbin(2), ybin(1), h, ...
                    xbin(1), ybin(1), h ); 
                fprintf( fid, ...
                    '\\draw[thin,fill=%s!70!black] (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- cycle;\n', ...
                    cB, ...
                    xbin(1), ybin(1), 0, ...
                    xbin(1), ybin(2), 0, ...
                    xbin(1), ybin(2), h, ...
                    xbin(1), ybin(1), h ); 
                % Draw front faces
                fprintf( fid, ...
                    '\\draw[thin,fill=%s!70!black] (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- cycle;\n', ...
                    cB, ...
                    xbin(1), ybin(2), 0, ...
                    xbin(2), ybin(2), 0, ...
                    xbin(2), ybin(2), h, ...
                    xbin(1), ybin(2), h ); 
                fprintf( fid, ...
                    '\\draw[thin,fill=%s!70!black] (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- cycle;\n', ...
                    cB, ...
                    xbin(2), ybin(1), 0, ...
                    xbin(2), ybin(2), 0, ...
                    xbin(2), ybin(2), h, ...
                    xbin(2), ybin(1), h ); 
                % Draw top square
                fprintf( fid, ...
                    '\\path[fill=%s] (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- (%f,%f,%f) -- cycle;\n', ...
                    cB, ...
                    xbin(1), ybin(1), h, ...
                    xbin(1), ybin(2), h, ...
                    xbin(2), ybin(2), h, ...
                    xbin(2), ybin(1), h );  
            end
        end


==> fig/make_Celias_histogram.m <==
data = dlmread( 'Histogram2d.txt' , ',');
h = histogram2(data(:,1),data(:,2),[12,12],'Normalization','PDF');
histogram2tikz( h, 'histogram_tikz.tex' )
